Finite strain FFT-based non-linear solvers made simple

Computational micromechanics and homogenization require the solution of the mechanical equilibrium of a periodic cell that comprises a (generally complex) microstructure. Techniques that apply the Fast Fourier Transform have attracted much attention as they outperform other methods in terms of speed and memory footprint. Moreover, the Fast Fourier Transform is a natural companion of pixel-based digital images which often serve as input. In its original form, one of the biggest challenges for the method is the treatment of (geometrically) non-linear problems, partially due to the need for a uniform linear reference problem. In a geometrically linear setting, the problem has recently been treated in a variational form resulting in an unconditionally stable scheme that combines Newton iterations with an iterative linear solver, and therefore exhibits robust and quadratic convergence behavior. Through this approach, well-known key ingredients were recovered in terms of discretization, numerical quadrature, consistent linearization of the material model, and the iterative solution of the resulting linear system. As a result, the extension to finite strains, using arbitrary constitutive models, is at hand. Because of the application of the Fast Fourier Transform, the implementation is substantially easier than that of other (Finite Element) methods. Both claims are demonstrated in this paper and substantiated with a simple code in Python of just 59 lines (without comments). The aim is to render the method transparent and accessible, whereby researchers that are new to this method should be able to implement it efficiently. The potential of this method is demonstrated using two examples, each with a different material model.

==> scripts_hyper-elasticity.py <==
import numpy as np
import scipy.sparse.linalg as sp
import itertools

# ----------------------------------- GRID ------------------------------------

ndim   = 3
N      = 31

# ---------------------- PROJECTION, TENSORS, OPERATIONS ----------------------

# tensor operations/products: np.einsum enables index notation, avoiding loops
# e.g. ddot42 performs $C_ij = A_ijkl B_lk$ for the entire grid
trans2 = lambda A2   : np.einsum('ijxyz          ->jixyz  ',A2   )
ddot42 = lambda A4,B2: np.einsum('ijklxyz,lkxyz  ->ijxyz  ',A4,B2)
ddot44 = lambda A4,B4: np.einsum('ijklxyz,lkmnxyz->ijmnxyz',A4,B4)
dot22  = lambda A2,B2: np.einsum('ijxyz  ,jkxyz  ->ikxyz  ',A2,B2)
dot24  = lambda A2,B4: np.einsum('ijxyz  ,jkmnxyz->ikmnxyz',A2,B4)
dot42  = lambda A4,B2: np.einsum('ijklxyz,lmxyz  ->ijkmxyz',A4,B2)
dyad22 = lambda A2,B2: np.einsum('ijxyz  ,klxyz  ->ijklxyz',A2,B2)

# identity tensor                                               [single tensor]
i      = np.eye(ndim)
# identity tensors                                            [grid of tensors]
I      = np.einsum('ij,xyz'           ,                  i   ,np.ones([N,N,N]))
I4     = np.einsum('ijkl,xyz->ijklxyz',np.einsum('il,jk',i,i),np.ones([N,N,N]))
I4rt   = np.einsum('ijkl,xyz->ijklxyz',np.einsum('ik,jl',i,i),np.ones([N,N,N]))
I4s    = (I4+I4rt)/2.
II     = dyad22(I,I)

# projection operator                                         [grid of tensors]
# NB can be vectorized (faster, less readable), see: "elasto-plasticity.py"
# - support function / look-up list / zero initialize
delta  = lambda i,j: np.float(i==j)
freq   = np.arange(-(N-1)/2.,+(N+1)/2.)
Ghat4  = np.zeros([ndim,ndim,ndim,ndim,N,N,N])
# - compute
for i,j,l,m in itertools.product(range(ndim),repeat=4):
    for x,y,z    in itertools.product(range(N),   repeat=3):
        q = np.array([freq[x], freq[y], freq[z]])
        if not q.dot(q) == 0:
            Ghat4[i,j,l,m,x,y,z] = delta(i,m)*q[j]*q[l]/(q.dot(q))

# (inverse) Fourier transform (for each tensor component in each direction)
fft    = lambda x  : np.fft.fftshift(np.fft.fftn (np.fft.ifftshift(x),[N,N,N]))
ifft   = lambda x  : np.fft.fftshift(np.fft.ifftn(np.fft.ifftshift(x),[N,N,N]))

# functions for the projection 'G', and the product 'G : K^LT : (delta F)^T'
G      = lambda A2 : np.real( ifft( ddot42(Ghat4,fft(A2)) ) ).reshape(-1)
K_dF   = lambda dFm: trans2(ddot42(K4,trans2(dFm.reshape(ndim,ndim,N,N,N))))
G_K_dF = lambda dFm: G(K_dF(dFm))

# ------------------- PROBLEM DEFINITION / CONSTITIVE MODEL -------------------

# phase indicator: cubical inclusion of volume fraction (9**3)/(31**3)
phase  = np.zeros([N,N,N]); phase[-9:,:9,-9:] = 1.
# material parameters + function to convert to grid of scalars
param  = lambda M0,M1: M0*np.ones([N,N,N])*(1.-phase)+M1*np.ones([N,N,N])*phase
K      = param(0.833,8.33)
mu     = param(0.386,3.86)

# constitutive model: grid of "F" -> grid of "P", "K4"        [grid of tensors]
def constitutive(F):
    C4 = K*II+2.*mu*(I4s-1./3.*II)
    S  = ddot42(C4,.5*(dot22(trans2(F),F)-I))
    P  = dot22(F,S)
    K4 = dot24(S,I4)+ddot44(ddot44(I4rt,dot42(dot24(F,C4),trans2(F))),I4rt)
    return P,K4

# ----------------------------- NEWTON ITERATIONS -----------------------------

# initialize deformation gradient, and stress/stiffness       [grid of tensors]
F     = np.array(I,copy=True)
P,K4  = constitutive(F)

# set macroscopic loading
DbarF = np.zeros([ndim,ndim,N,N,N]); DbarF[0,1] += 1.0

# initial residual: distribute "barF" over grid using "K4"
b     = -G_K_dF(DbarF)
F    +=         DbarF
Fn    = np.linalg.norm(F)
iiter = 0

# iterate as long as the iterative update does not vanish
while True:
    dFm,_ = sp.cg(tol=1.e-8,
      A = sp.LinearOperator(shape=(F.size,F.size),matvec=G_K_dF,dtype='float'),
      b = b,
    )
    F    += dFm.reshape(ndim,ndim,N,N,N)
    P,K4  = constitutive(F)
    b     = -G(P)
    print('%10.2e'%(np.linalg.norm(dFm)/Fn))
    if np.linalg.norm(dFm)/Fn<1.e-5 and iiter>0: break
    iiter += 1


==> scripts_hyper-elasticity_even-grid.py <==
import numpy as np
import scipy.sparse.linalg as sp
import itertools

# ----------------------------------- GRID ------------------------------------

ndim   = 3   # number of dimensions
N      = 32  # number of voxels (assumed equal for all directions)

# ---------------------- PROJECTION, TENSORS, OPERATIONS ----------------------

# tensor operations/products: np.einsum enables index notation, avoiding loops
# e.g. ddot42 performs $C_ij = A_ijkl B_lk$ for the entire grid
trans2 = lambda A2   : np.einsum('ijxyz          ->jixyz  ',A2   )
ddot42 = lambda A4,B2: np.einsum('ijklxyz,lkxyz  ->ijxyz  ',A4,B2)
ddot44 = lambda A4,B4: np.einsum('ijklxyz,lkmnxyz->ijmnxyz',A4,B4)
dot22  = lambda A2,B2: np.einsum('ijxyz  ,jkxyz  ->ikxyz  ',A2,B2)
dot24  = lambda A2,B4: np.einsum('ijxyz  ,jkmnxyz->ikmnxyz',A2,B4)
dot42  = lambda A4,B2: np.einsum('ijklxyz,lmxyz  ->ijkmxyz',A4,B2)
dyad22 = lambda A2,B2: np.einsum('ijxyz  ,klxyz  ->ijklxyz',A2,B2)

# identity tensor                                               [single tensor]
i      = np.eye(ndim)
# identity tensors                                            [grid of tensors]
I      = np.einsum('ij,xyz'           ,                  i   ,np.ones([N,N,N]))
I4     = np.einsum('ijkl,xyz->ijklxyz',np.einsum('il,jk',i,i),np.ones([N,N,N]))
I4rt   = np.einsum('ijkl,xyz->ijklxyz',np.einsum('ik,jl',i,i),np.ones([N,N,N]))
I4s    = (I4+I4rt)/2.
II     = dyad22(I,I)

# projection operator                                         [grid of tensors]
# NB can be vectorized (faster, less readable), see: "elasto-plasticity_even.py"
# - support function / look-up list / zero initialize
delta  = lambda i,j: np.float(i==j)
freq   = np.arange(-N/2.,+N/2.)
Ghat4  = np.zeros([ndim,ndim,ndim,ndim,N,N,N])
# - compute
for i,j,l,m in itertools.product(range(ndim),repeat=4):
    for x,y,z    in itertools.product(range(1,N), repeat=3):
        q = np.array([freq[x], freq[y], freq[z]])
        if not q.dot(q) == 0:
            Ghat4[i,j,l,m,x,y,z] = delta(i,m)*q[j]*q[l]/(q.dot(q))

# (inverse) Fourier transform (for each tensor component in each direction)
fft    = lambda x  : np.fft.fftshift(np.fft.fftn (np.fft.ifftshift(x),[N,N,N]))
ifft   = lambda x  : np.fft.fftshift(np.fft.ifftn(np.fft.ifftshift(x),[N,N,N]))

# functions for the projection 'G', and the product 'G : K^LT : (delta F)^T'
G      = lambda A2 : np.real( ifft( ddot42(Ghat4,fft(A2)) ) ).reshape(-1)
K_dF   = lambda dFm: trans2(ddot42(K4,trans2(dFm.reshape(ndim,ndim,N,N,N))))
G_K_dF = lambda dFm: G(K_dF(dFm))

# ------------------- PROBLEM DEFINITION / CONSTITIVE MODEL -------------------

# phase indicator: cubical inclusion of volume fraction (9**3)/(32**3)
phase  = np.zeros([N,N,N]); phase[-9:,:9,-9:] = 1.
# material parameters + function to convert to grid of scalars
param  = lambda M0,M1: M0*np.ones([N,N,N])*(1.-phase)+M1*np.ones([N,N,N])*phase
K      = param(0.833,8.33)  # bulk  modulus                   [grid of scalars]
mu     = param(0.386,3.86)  # shear modulus                   [grid of scalars]

# constitutive model: grid of "F" -> grid of "P", "K4"        [grid of tensors]
def constitutive(F):
    C4 = K*II+2.*mu*(I4s-1./3.*II)
    S  = ddot42(C4,.5*(dot22(trans2(F),F)-I))
    P  = dot22(F,S)
    K4 = dot24(S,I4)+ddot44(ddot44(I4rt,dot42(dot24(F,C4),trans2(F))),I4rt)
    return P,K4

# ----------------------------- NEWTON ITERATIONS -----------------------------

# initialize deformation gradient, and stress/stiffness       [grid of tensors]
F     = np.array(I,copy=True)
P,K4  = constitutive(F)

# set macroscopic loading
DbarF = np.zeros([ndim,ndim,N,N,N]); DbarF[0,1] += 1.0

# initial residual: distribute "barF" over grid using "K4"
b     = -G_K_dF(DbarF)
F    +=         DbarF
Fn    = np.linalg.norm(F)
iiter = 0

# iterate as long as the iterative update does not vanish
while True:
    dFm,_ = sp.cg(tol=1.e-8,
      A = sp.LinearOperator(shape=(F.size,F.size),matvec=G_K_dF,dtype='float'),
      b = b,
    )                                        # solve linear system using CG
    F    += dFm.reshape(ndim,ndim,N,N,N)     # update DOFs (array -> tens.grid)
    P,K4  = constitutive(F)                  # new residual stress and tangent
    b     = -G(P)                            # convert res.stress to residual
    print('%10.2e'%(np.linalg.norm(dFm)/Fn)) # print residual to the screen
    if np.linalg.norm(dFm)/Fn<1.e-5 and iiter>0: break # check convergence
    iiter += 1

